Evolution of linear perturbations in Lema\^itre-Tolman-Bondi void models

We study the evolution of linear perturbations in a Lema\^itre-Tolman-Bondi (LTB) void model with realistic cosmological initial conditions. Linear perturbation theory in LTB models is substantially more complicated than in standard Friedmann universes as the inhomogeneous background causes gauge-invariant perturbations to couple at first order. As shown by Clarkson et al. (2009), the evolution is constrained by a system of linear partial differential equations which need to be integrated numerically. We present a new numerical scheme using finite element methods to solve this equation system and generate scalar initial conditions based on Gaussian random fields with an underlying power spectrum for the Bardeen potential. After spherical harmonic decomposition, the initial fluctuations are propagated in time and estimates of angular power spectra of each gauge invariant variable are computed as functions of redshift. This allows to analyse the coupling strength in a statistical way. We find significant couplings up to $25\%$ for large and deep voids of Gpc scale as required to fit the distance redshift relations of SNe.

==> figures/convert.sh <==
#!/bin/bash

#small shell scripts that convert all pdf images to ps and back
#to avoid warnings in pdflatex


main_dir="$PWD"
echo $main_dir

for d in $(find . -type d)
do

if [ $d != $main_dir ]; then
cd $d

  echo "Converting pdfs to ps"
  for i in *.pdf
  do
  echo "$i ..." 
  pdf2ps $i
  done

  echo "Reconverting ps to pdf"
  for i in *.ps
  do
  ps2pdf $i
  echo "$i ..."
  done

  echo "Remove ps"
  rm *.ps

cd $main_dir
fi

done


